A generalized self-veto probability for atmospheric neutrinos

Neutrino telescopes such as IceCube search for an excess of high energy neutrinos above the steeply falling atmospheric background as one approach to finding extraterrestrial neutrinos. For samples of events selected to start in the detector, the atmospheric background can be reduced to the extent that a neutrino interaction inside the fiducial volume is accompanied by a detectable muon from the same cosmic-ray cascade in which the neutrino was produced. Here we provide an approximate calculation of the veto probability as a function of neutrino energy and zenith angle.

==> selfveto.py <==
#!/usr/bin/env python

"""
Calculate the rate at which atmospheric neutrinos arrive at an underground
detector with no accompanying muons.
"""

# Copyright (c) 2014, Jakob van Santen <jvansanten@icecube.wisc.edu>
# All rights reserved.
# 
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
# 
# 1. Redistributions of source code must retain the above copyright notice,
# this list of conditions and the following disclaimer.
# 
# 2. Redistributions in binary form must reproduce the above copyright notice,
# this list of conditions and the following disclaimer in the documentation
# and/or other materials provided with the distribution.
# 
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

import numpy

def overburden(cos_theta, depth=1950, elevation=2400):
	"""
	Overburden for a detector buried underneath a flat surface.
	
	:param cos_theta: cosine of zenith angle (in detector-centered coordinates)
	:param depth:     depth of detector (in meters below the surface)
	:param elevation: elevation of the surface above sea level
	
	:returns: an overburden [meters]
	"""
	# curvature radius of the surface (meters)
	r = 6371315 + elevation
	# this is secrety a translation in polar coordinates
	return (numpy.sqrt(2*r*depth + (cos_theta*(r-depth))**2 - depth**2) - (r-depth)*cos_theta)

def minimum_muon_energy(distance):
	"""
	Minimum muon energy required to survive the given thickness of ice with at
	least 1 TeV 50% of the time.
	
	:returns: minimum muon energy [GeV]
	"""
	# require that the muon have median energy 1 TeV
	b, c = 2.52151, 7.13834
	return 1e3*numpy.exp(1e-3*distance/(b) + 1e-8*(distance**2)/c)

def effective_costheta(costheta):
	"""
	Effective local atmospheric density correction from [Chirkin]_.
	
	.. [Chirkin] D. Chirkin. Fluxes of atmospheric leptons at 600-GeV - 60-TeV. 2004. http://arxiv.org/abs/hep-ph/0407078
	"""
	x = costheta
	p = [0.102573, -0.068287, 0.958633, 0.0407253, 0.817285]
	return numpy.sqrt((x**2 + p[0]**2 + p[1]*x**p[2] + p[3]*x**p[4])/(1 + p[0]**2 + p[1] + p[3]))

class fpe_context(object):
	"""
	Temporarily modify floating-point exception handling
	"""
	def __init__(self, **kwargs):
		self.new_kwargs = kwargs
	def __enter__(self):
		self.old_kwargs = numpy.seterr(**self.new_kwargs)
	def __exit__(self, *args):
		numpy.seterr(**self.old_kwargs)

elbert_params = {
	'elbert': {'a' : 14.5,
	           'p1': 0.757+1,
	           'p2': 5.25,
	           'p3': 1},
	'mu' :    {'a': 49.41898933142626,
	           'p1': 0.62585930096346309+1,
	           'p2': 4.9382653076505525,
	           'p3': 0.58038589096897897},
	'numu':   {'a': 79.918830537201231,
	           'p1': 0.46284463423687988+1,
	           'p2': 4.3799061061862314,
	           'p3': 0.31657956163506323},
	'nue':    {'a' : 0.80523974705259793,
	           'p1': 0.61852327151082975+1,
	           'p2': 9.7834540169712252,
	           'p3': 0.65126864602268075},
	'charm':  {'a' : 780.35285355003532/1e6,
	           'p1': -0.39555243513109928+1,
	           'p2': 7.3461490462825703,
	           'p3': 0.76688386541155051}
}

def elbert_yield(emin, primary_energy, primary_mass, cos_theta, kind='mu', differential=False):
	"""
	Evaluate the lepton yield of the given lepton family per shower for showers
	of a given type.
	
	:param emin:           lepton energy at which to evaluate
	:param primary_energy: total primary energy
	:param primary_mass:   primary atomic number
	:param cos_theta:      cosine of primary zenith angle
	:param kind:           family of parameterization (mu, numu, nue, or charm)
	:param differential:   if True, evaluate dN/dE at emin. Otherwise,
	                       evaluate N(>emin).
	
	:returns: either a differential yield [1/GeV] or cumulative yield [number]
	"""
	params = elbert_params[kind]
	a  = params['a']
	p1 = params['p1']
	p2 = params['p2']
	p3 = params['p3']
	
	En = primary_energy/primary_mass
	x = emin/En
	
	if kind == 'charm':
		decay_prob = 1.
	else:
		decay_prob = 1./(En*effective_costheta(cos_theta))
	
	with fpe_context(all='ignore'):
		icdf = numpy.where(x >= 1, 0., a*primary_mass*decay_prob*x**(-p1)*(1-x**p3)**p2)
		if differential:
			icdf *= (1./En)*numpy.where(x >= 1, 0., (p1/x + p2*p3*x**(p3-1)/(1-x**p3)))
	
	return icdf

class ParticleType(object):
	PPlus       =   14
	He4Nucleus  =  402
	N14Nucleus  = 1407
	Al27Nucleus = 2713
	Fe56Nucleus = 5626

def gaisser_flux(energy, ptype):
	"""
	Evaluate the [Gaisser]_ H3a parameterization of the cosmic ray flux.
	
	:param energy: total energy of primary nucleus [GeV]
	:param ptype: particle type code 
	
	:returns: particle flux [particles/(GeV m^2 sr s)]
	
	.. [Gaisser] T. K. Gaisser. Spectrum of cosmic-ray nucleons, kaon production, and the atmospheric muon charge ratio. Astroparticle Physics, 35(12):801--806, 2012. ISSN 0927-6505. doi: 10.1016/j.astropartphys.2012.02.010.
	"""
	if ptype < 100:
		z = 1
	else:
		z = ptype % 100
	
	codes = sorted(filter(lambda v: isinstance(v, int), ParticleType.__dict__.values()))
	idx = codes.index(ptype)
	
	# normalizations for each element
	norm = [
		[7860., 3550., 2200., 1430., 2120.],
		[20]*2 + [13.4]*3,
		[1.7]*2 + [1.14]*3,
	]
	# spectral indices
	gamma = [
		[2.66, 2.58, 2.63, 2.67, 2.63],
		[2.4]*5,
		[2.4]*5
	]
	# cutoff rigitity
	rigidity = [
		4e6, 30e6, 2e9
	]
	
	return sum(n[idx]*energy**(-g[idx])*numpy.exp(-energy/(r*z)) for n, g, r in zip(norm, gamma, rigidity))

def logspace(start, stop, num):
	"""
	A version of numpy.logspace that takes array arguments
	"""
	# Add a trailing dimension to the inputs
	start = numpy.asarray(start)[...,None]
	stop = numpy.asarray(stop)[...,None]
	num = int(num)
	step = (stop-start)/float(num-1)
	y = (numpy.core.numeric.arange(0, num)*step + start).squeeze()
	return 10**y

def response_function(enu, emu, cos_theta, kind='numu'):
	"""
	Evaluate the response function (contributions from each chunk of the cosmic
	ray flux) for leptons of the given energy and zenith angle
	
	:param enu:       lepton energy
	:param emu:       minimum muon energy needed for veto [GeV at surface]
	:param cos_theta: cosine of zenith angle
	:param kind:      lepton type for which to evaluate the passing rate:
	                  "numu" for muon neutrinos from pion/kaon decay, "nue" for
	                  electron neutrinos from kaon decay, or "charm" for either
	                  flavor from charmed meson decay
	
	:returns: a tuple (response, muonyield)
	"""
	# make everything an array
	enu, emu, cos_theta = map(numpy.asarray, (enu, emu, cos_theta))
	shape = numpy.broadcast(enu, emu, cos_theta).shape
	# contributions to the differential neutrino flux from chunks of the
	# primary spectrum for each element
	contrib = numpy.zeros(shape+(5, 100))
	# mean integral muon yield from same chunks
	muyield = numpy.zeros(shape+(5, 100))
	energy_per_nucleon = logspace(numpy.log10(enu), numpy.log10(enu)+3, 101)
	ptypes = [getattr(ParticleType, pt) for pt in 'PPlus', 'He4Nucleus', 'N14Nucleus', 'Al27Nucleus', 'Fe56Nucleus']
	A = [[pt/100, 1][pt == ParticleType.PPlus] for pt in ptypes]
	for i, (ptype, a) in enumerate(zip(ptypes, A)):
		# primary energies that contribute to the neutrino flux at given energy
		penergy = a*energy_per_nucleon
		# width of energy bins
		de = numpy.diff(penergy)
		# center of energy bins
		pe = penergy[...,:-1] + de/2.
		# hobo-integrate the flux
		weights = gaisser_flux(pe, int(ptype))*de
		# neutrino yield from each chunk of the primary flux
		ey = elbert_yield(enu[...,None], pe, a, cos_theta[...,None], kind=kind, differential=True)
		contrib[...,i,:] = ey*weights
		muyield[...,i,:] = elbert_yield(emu[...,None], pe, a, cos_theta[...,None], kind='mu', differential=False)
	
	return contrib, muyield, energy_per_nucleon[...,:-1] + numpy.diff(energy_per_nucleon)/2.

def uncorrelated_passing_rate(enu, emu, cos_theta, kind='numu'):
	"""
	Calculate the probability that neutrinos of the given energy and type will
	be accompanied by at least one muon from an unrelated branch of the shower.
	
	:param enu:       neutrino energy
	:param emu:       minimum muon energy needed for veto [GeV at surface]
	:param cos_theta: cosine of zenith angle
	:param kind:      neutrino type for which to evaluate the passing rate:
	                  "numu" for muon neutrinos from pion/kaon decay, "nue" for
	                  electron neutrinos from kaon decay, or "charm" for either
	                  flavor from charmed meson decay
	"""
	# get contributions to the differential neutrino flux from chunks of
	# the cosmic ray spectrum in each element
	contrib, muyield = response_function(enu, emu, cos_theta, kind)[:2]
	# normalize contributions over all primaries
	contrib /= contrib.sum(axis=(-1, -2), keepdims=True)
	# weight contributions by probability of having zero muons. if that 
	# probability is always 1, then this returns 1 by construction
	return (numpy.exp(-muyield)*contrib).sum(axis=(-1, -2))

def analytic_numu_flux(enu, cos_theta, emu=None):
	"""
	Calculate the differential flux of muon-neutrinos from pion and kaon decay
	in air showers, optionally restricting the solution to the part of the
	decay phase space where the lab-frame energy of the muon is above the given
	threshold [Schoenert]_. See [Lipari]_ for a detailed derivation of the
	cascade-equation solution.
	
	:param enu:       neutrino energy at which to evaluate [GeV]
	:param cos_theta: cosine of zenith angle in detector-centered coordinates
	:param emu:       if not None, calculate only the fraction of the flux
	                  where the partner muon has at least the given energy.
	                  Otherwise, calculate the total flux.
	
	:returns: the neutrino flux as a fraction of the primary nucleon flux at
	          evaluated at the given energy.
	
	.. [Schoenert] S. Schoenert, T. K. Gaisser, E. Resconi, and O. Schulz. Vetoing atmospheric neutrinos in a high energy neutrino telescope. Phys. Rev. D, 79:043009, Feb 2009. doi: 10.1103/PhysRevD.79.043009.
	.. [Lipari] P. Lipari. Lepton spectra in the earth's atmosphere. Astroparticle Physics, 1 (2):195--227, 1993. ISSN 0927-6505. doi: 10.1016/0927-6505(93)90022-6.
	"""
	
	# Spectral index of the integral nucleon flux at the top of the atmosphere
	GAMMA = 1.7
	# Spectrum-weighted moments for nucleon and meson production
	Z_NN, Z_NPI, Z_NK, Z_PIPI,	Z_KK = 0.298, 0.079, 0.0118,  0.271, 0.223
	# Critical energies for pions and kaons above which re-interaction is more
	# likely than decay in flight
	EPS_PI, EPS_K = 115.,  850.
	# Useful constants
	R_PI, R_K, ALAM_N, ALAM_PI, ALAM_K = .5731, 0.0458,	  120.,	   160.,   180.

	F = (GAMMA + 2.)/(GAMMA + 1.)
	B_PI = F * (ALAM_PI - ALAM_N) / (ALAM_PI * numpy.log(ALAM_PI/ALAM_N)*(1.-R_PI))
	B_K	 = F * (ALAM_K	- ALAM_N) / ( ALAM_K * numpy.log(ALAM_K /ALAM_N)*(1.-R_K))
	
	if emu is not None:
		z = 1 + emu/enu
		zpimin = 1./(1.-R_PI)
		zkmin = 1./(1.-R_K)
		zzpi = numpy.where(z >= zpimin, z, zpimin)
		zzk	 = numpy.where(z >= zkmin, z, zkmin)
		A_PI = Z_NPI/((1.-R_PI)*(GAMMA+1)*zzpi**(GAMMA+1.))
		A_K =  Z_NK/((1.-R_K)*(GAMMA+1)*zzk**(GAMMA+1.))
		
		B_PI = zzpi*B_PI*(1.-R_PI)
		B_K = zzk*B_K*(1.-R_K)
	else:
		A_PI = (Z_NPI*((1.-R_PI)**(GAMMA+1.))/(GAMMA+1.))/(1.-R_PI)
		A_K =  (Z_NK *((1.-R_K )**(GAMMA+1.))/(GAMMA+1.))/(1.-R_K)

	CS = effective_costheta(cos_theta)
	return (A_PI / ( 1. + B_PI*CS*enu/EPS_PI ) + 0.635 * A_K / ( 1. + B_K*CS*enu/EPS_K ))

def correlated_passing_rate(enu, emu, cos_theta):
	"""
	Calculate the probability that muon neutrinos of the given energy will be
	accompanied by a muon from the same decay vertex.
	
	:param enu:       neutrino energy
	:param emu:       minimum muon energy needed for veto [GeV at surface]
	:param cos_theta: cosine of zenith angle
	"""
	flux = analytic_numu_flux(enu, cos_theta, None)
	sflux = analytic_numu_flux(enu, cos_theta, emu)
	return (flux-sflux)/flux

# Cynthia Brewer's human-friendly colors http://colorbrewer2.org
colors = [(0.8941176470588236, 0.10196078431372549, 0.10980392156862745),
          (0.21568627450980393, 0.49411764705882355, 0.7215686274509804),
          (0.30196078431372547, 0.6862745098039216, 0.2901960784313726),
          (0.596078431372549, 0.3058823529411765, 0.6392156862745098),
          (1.0, 0.4980392156862745, 0.0),
          (1.0, 1.0, 0.2),
          (0.6509803921568628, 0.33725490196078434, 0.1568627450980392),
          (0.9686274509803922, 0.5058823529411764, 0.7490196078431373),
          (0.6, 0.6, 0.6)]

def plot_passing_rate(depth):
	import pylab
	ax = pylab.gca()
	enu = numpy.logspace(3, 7, 101)
	
	for zenith, color in zip((0, 70, 80, 85), colors):
		cos_theta = numpy.cos(numpy.radians(zenith))
		emu = minimum_muon_energy(overburden(cos_theta, depth))
		correlated = correlated_passing_rate(enu, emu, cos_theta)
		uncorr_numu = uncorrelated_passing_rate(enu, emu, cos_theta, kind='numu')
		uncorr_nue = uncorrelated_passing_rate(enu, emu, cos_theta, kind='nue')
		
		pylab.plot(enu, correlated, color=color, label='%d' % zenith)
		pylab.plot(enu, correlated*uncorr_numu, color=color, ls=':')
		pylab.plot(enu, uncorr_nue, color=color, ls='--')
	
	pylab.semilogx()
	pylab.ylim((0, 1))
	pylab.ylabel('Passing fraction')
	pylab.xlabel('Neutrino energy [GeV]')
	olegend = pylab.legend(loc='lower left', title='Zenith [deg]')
	pylab.legend(ax.lines[:3], (r'$\nu_{\mu}$ (Correlated)', r'$\nu_{\mu}$ (Total)', r'$\nu_{e}$'),
	     loc='center right', prop=dict(size='small'))
	ax.add_artist(olegend)
	pylab.title('Atmospheric neutrino self-veto at %d m depth' % (opts.depth))
	
	pylab.show()

def format_energy(fmt, energy):
	places = int(numpy.log10(energy)/3)*3
	if places == 1:
		unit = 'GeV'
	elif places == 3:
		unit = 'TeV'
	elif places == 6:
		unit = 'PeV'
	elif places == 9:
		unit = 'EeV'
	return (fmt % (energy/10**(places))) + ' ' + unit

def plot_response_function(enu, depth, cos_theta, kind):
	
	emu = minimum_muon_energy(overburden(cos_theta, depth))
	response, muyield, energy_per_nucleon = response_function(enu, emu, cos_theta, kind)
	
	import pylab
	from matplotlib.gridspec import GridSpec
	from matplotlib.ticker import NullFormatter
	
	fig = pylab.figure()
	grid = GridSpec(3,1, height_ratios =[3,1,1], hspace=0)
	
	ax = pylab.subplot(grid[0])
	elements = ['H', 'He', 'C, N, O', 'Mg, Si, Al', 'Fe']
	for i, color, label in zip(range(5), colors, elements):
		pylab.plot(energy_per_nucleon, response[i,:], color=color, lw=0.5, label=label)
		pylab.plot(energy_per_nucleon, numpy.exp(-muyield[i,:])*response[i,:], color=color, ls='--', lw=0.5)
	
	ax.plot(energy_per_nucleon, response.sum(axis=0), color='k', lw=1, label='Total')
	ax.plot(energy_per_nucleon, (numpy.exp(-muyield)*response).sum(axis=-2), color='k', ls='--', lw=1, label='(no muons)')
		
	pylab.loglog()
	ax.set_ylabel('Partial flux $[GeV^{-1}\, m^{-2}\, sr^{-1}\, s^{-1}]$')
	ax.legend(loc='best', prop=dict(size='small'), title='Flux contributions')
	passrate = (numpy.exp(-muyield)*response).sum(axis=(-2, -1))/response.sum(axis=(-2, -1))
	ax.set_title('%s %s from %d deg at %d m depth: %d%% passing rate' %
	    (format_energy('%d', enu), kind, numpy.round(numpy.degrees(numpy.arccos(cos_theta))), depth, passrate*100))
	
	logmax = numpy.ceil(numpy.log10(response.max()))
	ax.set_ylim(10**(logmax-8), 10**(logmax))
	ax.xaxis.set_major_formatter(NullFormatter())
	ax.yaxis.set_ticks(ax.yaxis.get_ticklocs()[2:-1])
	
	ax = pylab.subplot(grid[1])
	for i, color, label in zip(range(5), colors, elements):
		pylab.plot(energy_per_nucleon, muyield[i,:], color=color, lw=0.5, label=label)
	pylab.loglog()
	logmax = numpy.ceil(numpy.log10(muyield.max()))
	ax.set_ylim(10**(logmax-4), 10**(logmax))
	ax.xaxis.set_major_formatter(NullFormatter())
	ax.set_ylabel(r'$\left<N_{\mu} > 1\, TeV \right>$')
	ax.yaxis.set_ticks(ax.yaxis.get_ticklocs()[2:-1])
	
	ax = pylab.subplot(grid[2])
	for i, color, label in zip(range(5), colors, elements):
		pylab.plot(energy_per_nucleon, numpy.exp(-muyield[i,:]), color=color, lw=0.5, label=label)
	pylab.semilogx()
	ax.set_ylabel(r'$P(N_{\mu} = 0)$')
	
	pylab.xlabel('Energy per nucleon [GeV]')
	
	for ax in fig.axes:
		ax.grid(color='grey', ls='-', lw=0.1)
		ax.yaxis.set_label_coords(-.07, .5)
	
	help="""\
	The solid lines in the upper panel of the displayed plot show
	the contributions of cosmic ray primaries to the differential neutrino flux at
	%s and %d degrees. The center panel shows the mean number of muons from each
	shower that reach a vertical depth of %d meters with more than 1 TeV of kinetic energy.
	The bottom panel shows the Poisson probability of observing 0 muons at depth
	given the mean in the center panel. These probabilities are multiplied with the flux
	contributions to obtain the effective contributions that can be observed if
	accompanying muons are rejected, shown as dashed lines in the upper panel. The
	passing rate is the ratio of observable to the total flux, which is the ratio
	of the integrals of the solid and dashed black curves (%d%%).
	""" % (format_energy('%d', enu), numpy.round(numpy.degrees(numpy.arccos(cos_theta))), depth, passrate*100)

	import textwrap
	for line in textwrap.wrap(textwrap.dedent(help), 78):
		print(line)
	
	pylab.show()

if __name__ == "__main__":
	
	from optparse import OptionParser, OptionGroup
	import sys
	parser = OptionParser(usage="%prog [OPTIONS]", description=__doc__)
	parser.add_option("--flavor", choices=('numu', 'nue'), default='numu',
	    help="[default: %default]")
	parser.add_option("--charm", action="store_true", default=False,
	    help="Evaluate self-veto probability for neutrinos from charm rather than conventional decay")
	parser.add_option("--depth", type=float, default=1950.,
	    help="Vertical depth at which to calculate veto probability [default: %default]")
	group = OptionGroup(parser, "Interactive plotting options", "The following options can be used to display an interactive plot instead of writing a table. This requires matplotlib.")
	group.add_option("--plot", choices=('None', 'passingrate', 'response'),
	    help="Choices: 'passingrate' for a plot of veto passing rates, 'response' for a plot of the neutrino response function and associated muon yields")
	group.add_option("--energy", type=float, default=1e4,
	    help="Evaluate response function for this neutrino energy [%default GeV]")
	group.add_option("--zenith", type=float, default=60,
	    help="Evaluate response for this zenith angle [%default degrees]")
	parser.add_option_group(group)
	opts, args = parser.parse_args()
	
	if opts.plot == 'passingrate':
		plot_passing_rate(opts.depth)
		sys.exit(0)
	elif opts.plot == 'response':

		plot_response_function(opts.energy, opts.depth,
		    numpy.cos(numpy.radians(opts.zenith)), [opts.flavor, 'charm'][opts.charm])
		sys.exit(0)
	
	# Calculate passing rate on a grid of energies and zenith angles
	enu = numpy.logspace(3, 7, 101)
	cos_theta = numpy.arange(0, 1, .05)+.05
	enu, cos_theta = numpy.meshgrid(enu, cos_theta)
	emu = minimum_muon_energy(overburden(cos_theta, opts.depth))
	
	if opts.flavor == 'numu':
		passrate = correlated_passing_rate(enu, emu, cos_theta)
	else:
		passrate = numpy.ones(enu.shape)
	
	if opts.charm:
		kind = 'charm'
	else:
		kind = opts.flavor
	passrate *= uncorrelated_passing_rate(enu, emu, cos_theta, kind=kind)
	
	data = numpy.vstack(map(numpy.ndarray.flatten, (cos_theta, overburden(cos_theta, opts.depth), emu, enu, passrate))).T
	fields = ['cos_theta', 'overburden', 'emu_min', 'energy', 'passrate']
	
	numpy.savetxt(sys.stdout, data, fmt='%12.3e', header='\t'.join(map(lambda s: '%12s' % s, fields))[1:])

